Tracy-Widom distribution in four-dimensional super-Yang-Mills theories

Various observables in different four-dimensional superconformal Yang-Mills theories can be computed exactly as Fredholm determinants of truncated Bessel operators. We exploit this relation to determine their dependence on the 't Hooft coupling constant. Unlike the weak coupling expansion, which has a finite radius of convergence, the strong coupling expansion is factorially divergent, necessitating the inclusion of nonperturbative, exponentially small corrections. We develop a method to systematically compute these corrections and discuss the resurgent properties of the resulting transseries.

==> anc/transseries.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     43179,       1198]
NotebookOptionsPosition[     41446,       1163]
NotebookOutlinePosition[     41845,       1179]
CellTagsIndexPosition[     41802,       1176]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Nonperturbative corrections to the functions defined in eqs. (29) and (30):\
\>", "Subsection",
 CellChangeTimes->{
  3.9198510497414713`*^9, {3.919851116087902*^9, 3.919851123940181*^9}, 
   3.919851184516802*^9},ExpressionUUID->"4558e2f2-94e9-42e3-a95b-\
fc6f5338f736"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[CapitalDelta]f", "oct"], "=", "  ", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", "g1", " ", "\[Pi]"}], "4"], " ", 
     SuperscriptBox["e", 
      RowBox[{
       RowBox[{"-", "8"}], "\[Pi]", " ", "g"}]], " ", 
     SubscriptBox["f", 
      RowBox[{"oct", ",", "1"}]]}], "+", 
    RowBox[{
     FractionBox[
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"g1", " ", "\[Pi]"}], ")"}], "2"], "32"], " ", 
     SuperscriptBox["e", 
      RowBox[{
       RowBox[{"-", "16"}], "\[Pi]", " ", "g"}]], 
     SubscriptBox["f", 
      RowBox[{"oct", ",", "2"}]]}], " ", "+", " ", "dots"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.919845617952572*^9, 3.919845660845332*^9}, {
   3.919851415147415*^9, 3.919851473789028*^9}, {3.919851568665194*^9, 
   3.919851589621743*^9}, {3.9198516240302343`*^9, 3.9198516570154333`*^9}, {
   3.919852044089592*^9, 3.919852066103942*^9}, {3.919852145119047*^9, 
   3.919852146288694*^9}, 3.919852182072282*^9},
 CellLabel->"In[10]:=",ExpressionUUID->"c8798d7c-e35b-40ac-8837-5f8c7db6afc5"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[CapitalDelta]f", "loc"], "=", 
   RowBox[{
    RowBox[{"2", " ", "\[ImaginaryI]", " ", "g2", " ", "\[Pi]", " ", 
     SuperscriptBox["e", 
      RowBox[{
       RowBox[{"-", "4"}], "\[Pi]", " ", "g"}]], " ", 
     SubscriptBox["f", 
      RowBox[{"loc", ",", "1"}]]}], "+", " ", 
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"g2", " ", "\[Pi]"}], ")"}], "2"], " ", 
     SuperscriptBox["e", 
      RowBox[{
       RowBox[{"-", "8"}], "\[Pi]", " ", "g"}]], 
     SubscriptBox["f", 
      RowBox[{"loc", ",", "2"}]]}], "+", "dots"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.919844350397978*^9, 3.919844465812068*^9}, 
   3.919844696387578*^9, 3.91985167474961*^9, {3.9198520764875603`*^9, 
   3.9198521014034348`*^9}, 3.919852153512048*^9, 3.9198521853911467`*^9},
 CellLabel->"In[11]:=",ExpressionUUID->"4cd52d37-130f-40ba-a5b6-b8a1f77d0dd2"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"dots", " ", "denote", " ", "subleading", " ", "corrections"}], " ",
   "*)"}]], "Input",
 CellChangeTimes->{{3.9198521581695147`*^9, 3.919852165950265*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"059ecb62-5311-43b8-8b85-b873bdcb8697"],

Cell[CellGroupData[{

Cell["Definition of the coupling constants", "Subsubsection",
 CellChangeTimes->{
  3.919851091059272*^9},ExpressionUUID->"b2deac78-53dd-47e7-a607-\
18bdcf7214a9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"couplings", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"g1", "->", " ", 
      RowBox[{"g", "+", 
       FractionBox[
        RowBox[{"Log", "[", "2", "]"}], "\[Pi]"]}]}], ",", 
     RowBox[{"g2", "->", " ", 
      RowBox[{"g", "-", 
       FractionBox[
        RowBox[{"Log", "[", "2", "]"}], "\[Pi]"]}]}], ",", 
     RowBox[{"g", "->", " ", 
      FractionBox[
       RowBox[{"Sqrt", "[", "\[Lambda]", "]"}], 
       RowBox[{"4", "\[Pi]"}]]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.919846039129971*^9, 3.919846073766034*^9}, {
  3.919846195672267*^9, 3.919846217326749*^9}, {3.919848276547748*^9, 
  3.9198482856176167`*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"f36ab911-5b95-4e0e-93a8-9a9f507655c1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"g", ",", "g1", ",", "g2"}], "}"}], "//.", "couplings"}]], "Input",\

 CellChangeTimes->{{3.9198482925098543`*^9, 3.919848303544409*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"0a665558-d4c1-45ae-b3c3-7c97468ecb27"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    SqrtBox["\[Lambda]"], 
    RowBox[{"4", " ", "\[Pi]"}]], ",", 
   RowBox[{
    FractionBox[
     SqrtBox["\[Lambda]"], 
     RowBox[{"4", " ", "\[Pi]"}]], "+", 
    FractionBox[
     RowBox[{"Log", "[", "2", "]"}], "\[Pi]"]}], ",", 
   RowBox[{
    FractionBox[
     SqrtBox["\[Lambda]"], 
     RowBox[{"4", " ", "\[Pi]"}]], "-", 
    FractionBox[
     RowBox[{"Log", "[", "2", "]"}], "\[Pi]"]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.9198483000326633`*^9, 3.9198483039116364`*^9}, 
   3.919851201663065*^9, 3.919851315226659*^9, 3.9198516912051353`*^9, 
   3.919851841226192*^9, 3.9198519869228992`*^9, 3.919852136461681*^9, 
   3.919852188521763*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"19b8adbd-9ba8-47e7-8573-33b105d54796"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"\[Lambda]", " ", 
   RowBox[{"is", " ", "'"}], "t", " ", "Hooft", " ", "coupling", " ", 
   "constant"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.919851212078416*^9, 3.919851229658451*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"372340a1-edd5-4a6e-9cfb-2e129ff44568"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Coefficient functions ", "Subsubsection",
 CellChangeTimes->{{3.919851062451356*^9, 
  3.919851067164793*^9}},ExpressionUUID->"7ff7c096-f353-4658-965f-\
9d3bae679f9e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["f", 
     RowBox[{"oct", ",", "1"}]], "=", 
    RowBox[{"1", "-", 
     FractionBox["7", 
      RowBox[{"16", " ", "\[Pi]", " ", "g1"}]], "-", 
     FractionBox["63", 
      RowBox[{"512", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["g1", "2"]}]], "+", 
     FractionBox["165", 
      RowBox[{"8192", " ", 
       SuperscriptBox["\[Pi]", "3"], " ", 
       SuperscriptBox["g1", "3"]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"-", 
        FractionBox["3405", 
         RowBox[{"524288", " ", 
          SuperscriptBox["\[Pi]", "4"]}]]}], "-", 
       FractionBox[
        RowBox[{"45", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], 
        RowBox[{"4096", " ", 
         SuperscriptBox["\[Pi]", "4"]}]]}], 
      SuperscriptBox["g1", "4"]], "+", 
     FractionBox[
      RowBox[{
       FractionBox["25515", 
        RowBox[{"8388608", " ", 
         SuperscriptBox["\[Pi]", "5"]}]], "+", 
       FractionBox[
        RowBox[{"945", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], 
        RowBox[{"65536", " ", 
         SuperscriptBox["\[Pi]", "5"]}]]}], 
      SuperscriptBox["g1", "5"]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"-", 
        FractionBox["494235", 
         RowBox[{"268435456", " ", 
          SuperscriptBox["\[Pi]", "6"]}]]}], "-", 
       FractionBox[
        RowBox[{"23265", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], 
        RowBox[{"2097152", " ", 
         SuperscriptBox["\[Pi]", "6"]}]], "-", 
       FractionBox[
        RowBox[{"4725", " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], 
        RowBox[{"524288", " ", 
         SuperscriptBox["\[Pi]", "6"]}]]}], 
      SuperscriptBox["g1", "6"]], "+", 
     FractionBox[
      RowBox[{
       FractionBox["5829705", 
        RowBox[{"4294967296", " ", 
         SuperscriptBox["\[Pi]", "7"]}]], "+", 
       FractionBox[
        RowBox[{"315405", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], 
        RowBox[{"33554432", " ", 
         SuperscriptBox["\[Pi]", "7"]}]], "+", 
       FractionBox[
        RowBox[{"2295", " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "2"]}], 
        RowBox[{"262144", " ", 
         SuperscriptBox["\[Pi]", "7"]}]], "+", 
       FractionBox[
        RowBox[{"137025", " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], 
        RowBox[{"8388608", " ", 
         SuperscriptBox["\[Pi]", "7"]}]]}], 
      SuperscriptBox["g1", "7"]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"-", 
        FractionBox["646422525", 
         RowBox[{"549755813888", " ", 
          SuperscriptBox["\[Pi]", "8"]}]]}], "-", 
       FractionBox[
        RowBox[{"19178775", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], 
        RowBox[{"2147483648", " ", 
         SuperscriptBox["\[Pi]", "8"]}]], "-", 
       FractionBox[
        RowBox[{"603855", " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "2"]}], 
        RowBox[{"33554432", " ", 
         SuperscriptBox["\[Pi]", "8"]}]], "-", 
       FractionBox[
        RowBox[{"1289925", " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], 
        RowBox[{"67108864", " ", 
         SuperscriptBox["\[Pi]", "8"]}]], "-", 
       FractionBox[
        RowBox[{"4465125", " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}], 
        RowBox[{"268435456", " ", 
         SuperscriptBox["\[Pi]", "8"]}]]}], 
      SuperscriptBox["g1", "8"]], "+", 
     FractionBox[
      RowBox[{
       FractionBox["10278420075", 
        RowBox[{"8796093022208", " ", 
         SuperscriptBox["\[Pi]", "9"]}]], "+", 
       FractionBox[
        RowBox[{"325755675", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], 
        RowBox[{"34359738368", " ", 
         SuperscriptBox["\[Pi]", "9"]}]], "+", 
       FractionBox[
        RowBox[{"13248225", " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "2"]}], 
        RowBox[{"536870912", " ", 
         SuperscriptBox["\[Pi]", "9"]}]], "+", 
       FractionBox[
        RowBox[{"12318075", " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], 
        RowBox[{"536870912", " ", 
         SuperscriptBox["\[Pi]", "9"]}]], "+", 
       FractionBox[
        RowBox[{"1460025", " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], 
        RowBox[{"33554432", " ", 
         SuperscriptBox["\[Pi]", "9"]}]], "+", 
       FractionBox[
        RowBox[{"165209625", " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}], 
        RowBox[{"4294967296", " ", 
         SuperscriptBox["\[Pi]", "9"]}]]}], 
      SuperscriptBox["g1", "9"]], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "g1"], "]"}], "10"],
      SeriesData[$CellContext`g1, 
       DirectedInfinity[1], {}, 0, 10, 1],
      Editable->False]}]}], ";"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.919845837769858*^9, 3.919845847389434*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"3a543e3e-5ae6-4934-8705-30a02b7c4fc7"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["f", 
    RowBox[{"oct", ",", "2"}]], "=", 
   InterpretationBox[
    RowBox[{"1", "-", 
     FractionBox[
      RowBox[{
       FractionBox["7", "8"], "-", 
       FractionBox[
        RowBox[{"81", " ", "\[ImaginaryI]"}], "16"]}], 
      RowBox[{"\[Pi]", " ", "g1"}]], "-", 
     FractionBox[
      RowBox[{
       FractionBox["3", "64"], "+", 
       FractionBox[
        RowBox[{"1431", " ", "\[ImaginaryI]"}], "512"]}], 
      RowBox[{
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["g1", "2"]}]], "+", 
     FractionBox[
      RowBox[{
       FractionBox["309", "2048"], "-", 
       FractionBox[
        RowBox[{"10287", " ", "\[ImaginaryI]"}], "32768"]}], 
      RowBox[{
       SuperscriptBox["\[Pi]", "3"], " ", 
       SuperscriptBox["g1", "3"]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          FractionBox["537", "32768"], "-", 
          FractionBox[
           RowBox[{"26325", " ", "\[ImaginaryI]"}], "1048576"]}], 
         SuperscriptBox["\[Pi]", "4"]]}], "-", 
       FractionBox[
        RowBox[{"45", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], 
        RowBox[{"2048", " ", 
         SuperscriptBox["\[Pi]", "4"]}]]}], 
      SuperscriptBox["g1", "4"]], "+", 
     FractionBox[
      RowBox[{
       FractionBox[
        RowBox[{
         FractionBox["15", "2048"], "-", 
         FractionBox[
          RowBox[{"535005", " ", "\[ImaginaryI]"}], "134217728"]}], 
        SuperscriptBox["\[Pi]", "5"]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           FractionBox["315", "8192"], "-", 
           FractionBox[
            RowBox[{"3645", " ", "\[ImaginaryI]"}], "131072"]}], ")"}], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], 
        SuperscriptBox["\[Pi]", "5"]]}], 
      SuperscriptBox["g1", "5"]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          FractionBox["39555", "8388608"], "-", 
          FractionBox[
           RowBox[{"3971835", " ", "\[ImaginaryI]"}], "4294967296"]}], 
         SuperscriptBox["\[Pi]", "6"]]}], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           FractionBox["2115", "65536"], "-", 
           FractionBox[
            RowBox[{"115425", " ", "\[ImaginaryI]"}], "4194304"]}], ")"}], 
         " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], 
        SuperscriptBox["\[Pi]", "6"]], "-", 
       FractionBox[
        RowBox[{"4725", " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], 
        RowBox[{"262144", " ", 
         SuperscriptBox["\[Pi]", "6"]}]]}], 
      SuperscriptBox["g1", "6"]], "+", 
     FractionBox[
      RowBox[{
       FractionBox[
        RowBox[{
         FractionBox["489105", "134217728"], "-", 
         FractionBox[
          RowBox[{"76502475", " ", "\[ImaginaryI]"}], "274877906944"]}], 
        SuperscriptBox["\[Pi]", "7"]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           FractionBox["103995", "4194304"], "-", 
           FractionBox[
            RowBox[{"2895345", " ", "\[ImaginaryI]"}], "268435456"]}], ")"}], 
         " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], 
        SuperscriptBox["\[Pi]", "7"]], "+", 
       FractionBox[
        RowBox[{"2295", " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "2"]}], 
        RowBox[{"131072", " ", 
         SuperscriptBox["\[Pi]", "7"]}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           FractionBox["42525", "1048576"], "-", 
           FractionBox[
            RowBox[{"382725", " ", "\[ImaginaryI]"}], "16777216"]}], ")"}], 
         " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], 
        SuperscriptBox["\[Pi]", "7"]]}], 
      SuperscriptBox["g1", "7"]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          FractionBox["6988995", "2147483648"], "-", 
          FractionBox[
           RowBox[{"899225145", " ", "\[ImaginaryI]"}], "8796093022208"]}], 
         SuperscriptBox["\[Pi]", "8"]]}], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           FractionBox["3096585", "134217728"], "-", 
           FractionBox[
            RowBox[{"39583485", " ", "\[ImaginaryI]"}], "8589934592"]}], 
          ")"}], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], 
        SuperscriptBox["\[Pi]", "8"]], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           FractionBox["365175", "8388608"], "-", 
           FractionBox[
            RowBox[{"185895", " ", "\[ImaginaryI]"}], "8388608"]}], ")"}], 
         " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "2"]}], 
        SuperscriptBox["\[Pi]", "8"]], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           FractionBox["6799275", "134217728"], "-", 
           FractionBox[
            RowBox[{"15181425", " ", "\[ImaginaryI]"}], "536870912"]}], ")"}],
          " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], 
        SuperscriptBox["\[Pi]", "8"]], "-", 
       FractionBox[
        RowBox[{"4465125", " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}], 
        RowBox[{"134217728", " ", 
         SuperscriptBox["\[Pi]", "8"]}]]}], 
      SuperscriptBox["g1", "8"]], "+", 
     FractionBox[
      RowBox[{
       FractionBox[
        RowBox[{
         FractionBox["56697165", "17179869184"], "-", 
         FractionBox[
          RowBox[{"99487450125", " ", "\[ImaginaryI]"}], 
          "2251799813685248"]}], 
        SuperscriptBox["\[Pi]", "9"]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           FractionBox["13120785", "536870912"], "-", 
           FractionBox[
            RowBox[{"2418949575", " ", "\[ImaginaryI]"}], "1099511627776"]}], 
          ")"}], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], 
        SuperscriptBox["\[Pi]", "9"]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           FractionBox["4212135", "67108864"], "-", 
           FractionBox[
            RowBox[{"64775295", " ", "\[ImaginaryI]"}], "2147483648"]}], 
          ")"}], " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "2"]}], 
        SuperscriptBox["\[Pi]", "9"]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           FractionBox["31511025", "536870912"], "-", 
           FractionBox[
            RowBox[{"147349125", " ", "\[ImaginaryI]"}], "8589934592"]}], 
          ")"}], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], 
        SuperscriptBox["\[Pi]", "9"]], "+", 
       FractionBox[
        RowBox[{"1460025", " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], 
        RowBox[{"16777216", " ", 
         SuperscriptBox["\[Pi]", "9"]}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           FractionBox["49116375", "536870912"], "-", 
           FractionBox[
            RowBox[{"361675125", " ", "\[ImaginaryI]"}], "8589934592"]}], 
          ")"}], " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}], 
        SuperscriptBox["\[Pi]", "9"]]}], 
      SuperscriptBox["g1", "9"]], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "g1"], "]"}], "10"],
      SeriesData[$CellContext`g1, 
       DirectedInfinity[1], {}, 0, 10, 1],
      Editable->False]}],
    SeriesData[$CellContext`g1, 
     DirectedInfinity[1], {1, Complex[
        Rational[-7, 8], 
        Rational[81, 16]]/Pi, Complex[
        Rational[-3, 64], 
        Rational[-1431, 512]] Pi^(-2), Complex[
        Rational[309, 2048], 
        Rational[-10287, 32768]] Pi^(-3), Complex[
         Rational[-537, 32768], 
         Rational[26325, 1048576]] Pi^(-4) + (Rational[-45, 2048] Pi^(-4)) 
       Zeta[3], Complex[
         Rational[15, 2048], 
         Rational[-535005, 134217728]] Pi^(-5) + (Complex[
          Rational[315, 8192], 
          Rational[-3645, 131072]] Pi^(-5)) Zeta[3], Complex[
         Rational[-39555, 8388608], 
         Rational[3971835, 4294967296]] Pi^(-6) + (Complex[
          Rational[-2115, 65536], 
          Rational[115425, 4194304]] Pi^(-6)) 
       Zeta[3] + (Rational[-4725, 262144] Pi^(-6)) Zeta[5], Complex[
         Rational[489105, 134217728], 
         Rational[-76502475, 274877906944]] Pi^(-7) + (Complex[
          Rational[103995, 4194304], 
          Rational[-2895345, 268435456]] Pi^(-7)) 
       Zeta[3] + (Rational[2295, 131072] Pi^(-7)) Zeta[3]^2 + (Complex[
          Rational[42525, 1048576], 
          Rational[-382725, 16777216]] Pi^(-7)) Zeta[5], Complex[
         Rational[-6988995, 2147483648], 
         Rational[899225145, 8796093022208]] Pi^(-8) + (Complex[
          Rational[-3096585, 134217728], 
          Rational[39583485, 8589934592]] Pi^(-8)) Zeta[3] + (Complex[
          Rational[-365175, 8388608], 
          Rational[185895, 8388608]] Pi^(-8)) Zeta[3]^2 + (Complex[
          Rational[-6799275, 134217728], 
          Rational[15181425, 536870912]] Pi^(-8)) 
       Zeta[5] + (Rational[-4465125, 134217728] Pi^(-8)) Zeta[7], Complex[
         Rational[56697165, 17179869184], 
         Rational[-99487450125, 2251799813685248]] Pi^(-9) + (Complex[
          Rational[13120785, 536870912], 
          Rational[-2418949575, 1099511627776]] Pi^(-9)) Zeta[3] + (Complex[
          Rational[4212135, 67108864], 
          Rational[-64775295, 2147483648]] Pi^(-9)) Zeta[3]^2 + (Complex[
          Rational[31511025, 536870912], 
          Rational[-147349125, 8589934592]] Pi^(-9)) 
       Zeta[5] + ((Rational[1460025, 16777216] Pi^(-9)) Zeta[3]) 
       Zeta[5] + (Complex[
          Rational[49116375, 536870912], 
          Rational[-361675125, 8589934592]] Pi^(-9)) Zeta[7]}, 0, 10, 1],
    Editable->False]}], ";"}]], "Input",
 CellChangeTimes->{{3.919845858334044*^9, 3.919845880980631*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"d7a4b9f1-6ab7-4855-8c38-c970e2d6d19e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["f", 
    RowBox[{"loc", ",", "1"}]], "=", 
   InterpretationBox[
    RowBox[{"1", "+", 
     FractionBox[
      RowBox[{
       FractionBox["1", 
        RowBox[{"8", " ", "\[Pi]"}]], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"Log", "[", "2", "]"}]}], "\[Pi]"]}], "g2"], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"-", 
        FractionBox["15", 
         RowBox[{"128", " ", 
          SuperscriptBox["\[Pi]", "2"]}]]}], "+", 
       FractionBox[
        RowBox[{"3", " ", 
         RowBox[{"Log", "[", "2", "]"}]}], 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}], 
      SuperscriptBox["g2", "2"]], "+", 
     FractionBox[
      RowBox[{
       FractionBox["45", 
        RowBox[{"1024", " ", 
         SuperscriptBox["\[Pi]", "3"]}]], "-", 
       FractionBox[
        RowBox[{"15", " ", 
         RowBox[{"Log", "[", "2", "]"}]}], 
        RowBox[{"64", " ", 
         SuperscriptBox["\[Pi]", "3"]}]]}], 
      SuperscriptBox["g2", "3"]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"-", 
        FractionBox["1005", 
         RowBox[{"32768", " ", 
          SuperscriptBox["\[Pi]", "4"]}]]}], "+", 
       FractionBox[
        RowBox[{"75", " ", 
         RowBox[{"Log", "[", "2", "]"}]}], 
        RowBox[{"512", " ", 
         SuperscriptBox["\[Pi]", "4"]}]], "+", 
       FractionBox[
        RowBox[{"45", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], 
        RowBox[{"2048", " ", 
         SuperscriptBox["\[Pi]", "4"]}]]}], 
      SuperscriptBox["g2", "4"]], "+", 
     FractionBox[
      RowBox[{
       FractionBox["7875", 
        RowBox[{"262144", " ", 
         SuperscriptBox["\[Pi]", "5"]}]], "-", 
       FractionBox[
        RowBox[{"2205", " ", 
         RowBox[{"Log", "[", "2", "]"}]}], 
        RowBox[{"16384", " ", 
         SuperscriptBox["\[Pi]", "5"]}]], "-", 
       FractionBox[
        RowBox[{"585", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], 
        RowBox[{"16384", " ", 
         SuperscriptBox["\[Pi]", "5"]}]], "+", 
       FractionBox[
        RowBox[{"45", " ", 
         RowBox[{"Log", "[", "2", "]"}], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], 
        RowBox[{"1024", " ", 
         SuperscriptBox["\[Pi]", "5"]}]]}], 
      SuperscriptBox["g2", "5"]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"-", 
        FractionBox["156555", 
         RowBox[{"4194304", " ", 
          SuperscriptBox["\[Pi]", "6"]}]]}], "+", 
       FractionBox[
        RowBox[{"21105", " ", 
         RowBox[{"Log", "[", "2", "]"}]}], 
        RowBox[{"131072", " ", 
         SuperscriptBox["\[Pi]", "6"]}]], "+", 
       FractionBox[
        RowBox[{"13905", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], 
        RowBox[{"262144", " ", 
         SuperscriptBox["\[Pi]", "6"]}]], "-", 
       FractionBox[
        RowBox[{"585", " ", 
         RowBox[{"Log", "[", "2", "]"}], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], 
        RowBox[{"8192", " ", 
         SuperscriptBox["\[Pi]", "6"]}]], "+", 
       FractionBox[
        RowBox[{"4725", " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], 
        RowBox[{"262144", " ", 
         SuperscriptBox["\[Pi]", "6"]}]]}], 
      SuperscriptBox["g2", "6"]], "+", 
     FractionBox[
      RowBox[{
       FractionBox["1875825", 
        RowBox[{"33554432", " ", 
         SuperscriptBox["\[Pi]", "7"]}]], "-", 
       FractionBox[
        RowBox[{"494235", " ", 
         RowBox[{"Log", "[", "2", "]"}]}], 
        RowBox[{"2097152", " ", 
         SuperscriptBox["\[Pi]", "7"]}]], "-", 
       FractionBox[
        RowBox[{"185445", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], 
        RowBox[{"2097152", " ", 
         SuperscriptBox["\[Pi]", "7"]}]], "+", 
       FractionBox[
        RowBox[{"16245", " ", 
         RowBox[{"Log", "[", "2", "]"}], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], 
        RowBox[{"131072", " ", 
         SuperscriptBox["\[Pi]", "7"]}]], "+", 
       FractionBox[
        RowBox[{"2295", " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "2"]}], 
        RowBox[{"131072", " ", 
         SuperscriptBox["\[Pi]", "7"]}]], "-", 
       FractionBox[
        RowBox[{"99225", " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], 
        RowBox[{"2097152", " ", 
         SuperscriptBox["\[Pi]", "7"]}]], "+", 
       FractionBox[
        RowBox[{"4725", " ", 
         RowBox[{"Log", "[", "2", "]"}], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], 
        RowBox[{"131072", " ", 
         SuperscriptBox["\[Pi]", "7"]}]]}], 
      SuperscriptBox["g2", "7"]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"-", 
        FractionBox["210059325", 
         RowBox[{"2147483648", " ", 
          SuperscriptBox["\[Pi]", "8"]}]]}], "+", 
       FractionBox[
        RowBox[{"6818175", " ", 
         RowBox[{"Log", "[", "2", "]"}]}], 
        RowBox[{"16777216", " ", 
         SuperscriptBox["\[Pi]", "8"]}]], "+", 
       FractionBox[
        RowBox[{"11165175", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], 
        RowBox[{"67108864", " ", 
         SuperscriptBox["\[Pi]", "8"]}]], "-", 
       FractionBox[
        RowBox[{"250425", " ", 
         RowBox[{"Log", "[", "2", "]"}], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], 
        RowBox[{"1048576", " ", 
         SuperscriptBox["\[Pi]", "8"]}]], "-", 
       FractionBox[
        RowBox[{"456975", " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "2"]}], 
        RowBox[{"8388608", " ", 
         SuperscriptBox["\[Pi]", "8"]}]], "+", 
       FractionBox[
        RowBox[{"2295", " ", 
         RowBox[{"Log", "[", "2", "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "2"]}], 
        RowBox[{"65536", " ", 
         SuperscriptBox["\[Pi]", "8"]}]], "+", 
       FractionBox[
        RowBox[{"893025", " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], 
        RowBox[{"8388608", " ", 
         SuperscriptBox["\[Pi]", "8"]}]], "-", 
       FractionBox[
        RowBox[{"99225", " ", 
         RowBox[{"Log", "[", "2", "]"}], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], 
        RowBox[{"1048576", " ", 
         SuperscriptBox["\[Pi]", "8"]}]], "+", 
       FractionBox[
        RowBox[{"4465125", " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}], 
        RowBox[{"134217728", " ", 
         SuperscriptBox["\[Pi]", "8"]}]]}], 
      SuperscriptBox["g2", "8"]], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "g2"], "]"}], "9"],
      SeriesData[$CellContext`g2, 
       DirectedInfinity[1], {}, 0, 9, 1],
      Editable->False]}],
    SeriesData[$CellContext`g2, 
     DirectedInfinity[1], {
     1, Rational[1, 8]/Pi + (2/Pi) Log[2], 
      Rational[-15, 128] Pi^(-2) + (Rational[3, 4] Pi^(-2)) Log[2], 
      Rational[45, 1024] Pi^(-3) + (Rational[-15, 64] Pi^(-3)) Log[2], 
      Rational[-1005, 32768] Pi^(-4) + (Rational[75, 512] Pi^(-4)) 
       Log[2] + (Rational[45, 2048] Pi^(-4)) Zeta[3], 
      Rational[7875, 262144] Pi^(-5) + (Rational[-2205, 16384] Pi^(-5)) 
       Log[2] + (Rational[-585, 16384] Pi^(-5)) 
       Zeta[3] + ((Rational[45, 1024] Pi^(-5)) Log[2]) Zeta[3], 
      Rational[-156555, 4194304] Pi^(-6) + (Rational[21105, 131072] Pi^(-6)) 
       Log[2] + (Rational[13905, 262144] Pi^(-6)) 
       Zeta[3] + ((Rational[-585, 8192] Pi^(-6)) Log[2]) 
       Zeta[3] + (Rational[4725, 262144] Pi^(-6)) Zeta[5], 
      Rational[1875825, 33554432] 
       Pi^(-7) + (Rational[-494235, 2097152] Pi^(-7)) 
       Log[2] + (Rational[-185445, 2097152] Pi^(-7)) 
       Zeta[3] + ((Rational[16245, 131072] Pi^(-7)) Log[2]) 
       Zeta[3] + (Rational[2295, 131072] Pi^(-7)) 
       Zeta[3]^2 + (Rational[-99225, 2097152] Pi^(-7)) 
       Zeta[5] + ((Rational[4725, 131072] Pi^(-7)) Log[2]) Zeta[5], 
      Rational[-210059325, 2147483648] 
       Pi^(-8) + (Rational[6818175, 16777216] Pi^(-8)) 
       Log[2] + (Rational[11165175, 67108864] Pi^(-8)) 
       Zeta[3] + ((Rational[-250425, 1048576] Pi^(-8)) Log[2]) 
       Zeta[3] + (Rational[-456975, 8388608] Pi^(-8)) 
       Zeta[3]^2 + ((Rational[2295, 65536] Pi^(-8)) Log[2]) 
       Zeta[3]^2 + (Rational[893025, 8388608] Pi^(-8)) 
       Zeta[5] + ((Rational[-99225, 1048576] Pi^(-8)) Log[2]) 
       Zeta[5] + (Rational[4465125, 134217728] Pi^(-8)) Zeta[7]}, 0, 9, 1],
    Editable->False]}], ";"}]], "Input",
 CellChangeTimes->{{3.919844574828891*^9, 3.9198446001528587`*^9}, 
   3.9198446721576557`*^9, {3.919844768768936*^9, 3.919844770352504*^9}, 
   3.919845926958946*^9},
 CellLabel->"In[18]:=",ExpressionUUID->"c0bcc18c-20ac-4396-9326-0ffbc4197a45"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["f", 
    RowBox[{"loc", ",", "2"}]], "=", 
   InterpretationBox[
    RowBox[{"1", "+", 
     FractionBox[
      RowBox[{
       FractionBox["1", 
        RowBox[{"4", " ", "\[Pi]"}]], "+", 
       FractionBox[
        RowBox[{"4", " ", 
         RowBox[{"Log", "[", "2", "]"}]}], "\[Pi]"]}], "g2"], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"-", 
        FractionBox["3", 
         RowBox[{"16", " ", 
          SuperscriptBox["\[Pi]", "2"]}]]}], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"Log", "[", "2", "]"}]}], 
        SuperscriptBox["\[Pi]", "2"]], "+", 
       FractionBox[
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "2", "]"}], "2"]}], 
        SuperscriptBox["\[Pi]", "2"]]}], 
      SuperscriptBox["g2", "2"]], "+", 
     FractionBox[
      RowBox[{
       FractionBox["21", 
        RowBox[{"256", " ", 
         SuperscriptBox["\[Pi]", "3"]}]], "-", 
       FractionBox[
        RowBox[{"3", " ", 
         RowBox[{"Log", "[", "2", "]"}]}], 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Pi]", "3"]}]], "+", 
       FractionBox[
        RowBox[{"3", " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "2", "]"}], "2"]}], 
        SuperscriptBox["\[Pi]", "3"]]}], 
      SuperscriptBox["g2", "3"]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"-", 
        FractionBox["105", 
         RowBox[{"2048", " ", 
          SuperscriptBox["\[Pi]", "4"]}]]}], "+", 
       FractionBox[
        RowBox[{"15", " ", 
         RowBox[{"Log", "[", "2", "]"}]}], 
        RowBox[{"64", " ", 
         SuperscriptBox["\[Pi]", "4"]}]], "-", 
       FractionBox[
        RowBox[{"3", " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "2", "]"}], "2"]}], 
        RowBox[{"8", " ", 
         SuperscriptBox["\[Pi]", "4"]}]], "+", 
       FractionBox[
        RowBox[{"45", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], 
        RowBox[{"1024", " ", 
         SuperscriptBox["\[Pi]", "4"]}]]}], 
      SuperscriptBox["g2", "4"]], "+", 
     FractionBox[
      RowBox[{
       FractionBox["15", 
        RowBox[{"256", " ", 
         SuperscriptBox["\[Pi]", "5"]}]], "-", 
       FractionBox[
        RowBox[{"15", " ", 
         RowBox[{"Log", "[", "2", "]"}]}], 
        RowBox[{"64", " ", 
         SuperscriptBox["\[Pi]", "5"]}]], "+", 
       FractionBox[
        RowBox[{"15", " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "2", "]"}], "2"]}], 
        RowBox[{"64", " ", 
         SuperscriptBox["\[Pi]", "5"]}]], "-", 
       FractionBox[
        RowBox[{"135", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], 
        RowBox[{"2048", " ", 
         SuperscriptBox["\[Pi]", "5"]}]], "+", 
       FractionBox[
        RowBox[{"45", " ", 
         RowBox[{"Log", "[", "2", "]"}], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], 
        RowBox[{"256", " ", 
         SuperscriptBox["\[Pi]", "5"]}]]}], 
      SuperscriptBox["g2", "5"]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"-", 
        FractionBox["10755", 
         RowBox[{"131072", " ", 
          SuperscriptBox["\[Pi]", "6"]}]]}], "+", 
       FractionBox[
        RowBox[{"315", " ", 
         RowBox[{"Log", "[", "2", "]"}]}], 
        RowBox[{"1024", " ", 
         SuperscriptBox["\[Pi]", "6"]}]], "-", 
       FractionBox[
        RowBox[{"135", " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "2", "]"}], "2"]}], 
        RowBox[{"512", " ", 
         SuperscriptBox["\[Pi]", "6"]}]], "+", 
       FractionBox[
        RowBox[{"765", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], 
        RowBox[{"8192", " ", 
         SuperscriptBox["\[Pi]", "6"]}]], "-", 
       FractionBox[
        RowBox[{"495", " ", 
         RowBox[{"Log", "[", "2", "]"}], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], 
        RowBox[{"2048", " ", 
         SuperscriptBox["\[Pi]", "6"]}]], "+", 
       FractionBox[
        RowBox[{"45", " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], 
        RowBox[{"256", " ", 
         SuperscriptBox["\[Pi]", "6"]}]], "+", 
       FractionBox[
        RowBox[{"4725", " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], 
        RowBox[{"131072", " ", 
         SuperscriptBox["\[Pi]", "6"]}]]}], 
      SuperscriptBox["g2", "6"]], "+", 
     FractionBox[
      RowBox[{
       FractionBox["141345", 
        RowBox[{"1048576", " ", 
         SuperscriptBox["\[Pi]", "7"]}]], "-", 
       FractionBox[
        RowBox[{"15615", " ", 
         RowBox[{"Log", "[", "2", "]"}]}], 
        RowBox[{"32768", " ", 
         SuperscriptBox["\[Pi]", "7"]}]], "+", 
       FractionBox[
        RowBox[{"765", " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "2", "]"}], "2"]}], 
        RowBox[{"2048", " ", 
         SuperscriptBox["\[Pi]", "7"]}]], "-", 
       FractionBox[
        RowBox[{"41355", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], 
        RowBox[{"262144", " ", 
         SuperscriptBox["\[Pi]", "7"]}]], "+", 
       FractionBox[
        RowBox[{"3015", " ", 
         RowBox[{"Log", "[", "2", "]"}], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], 
        RowBox[{"8192", " ", 
         SuperscriptBox["\[Pi]", "7"]}]], "-", 
       FractionBox[
        RowBox[{"225", " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], 
        RowBox[{"1024", " ", 
         SuperscriptBox["\[Pi]", "7"]}]], "+", 
       FractionBox[
        RowBox[{"2295", " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "2"]}], 
        RowBox[{"65536", " ", 
         SuperscriptBox["\[Pi]", "7"]}]], "-", 
       FractionBox[
        RowBox[{"23625", " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], 
        RowBox[{"262144", " ", 
         SuperscriptBox["\[Pi]", "7"]}]], "+", 
       FractionBox[
        RowBox[{"4725", " ", 
         RowBox[{"Log", "[", "2", "]"}], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], 
        RowBox[{"32768", " ", 
         SuperscriptBox["\[Pi]", "7"]}]]}], 
      SuperscriptBox["g2", "7"]], "+", 
     RowBox[{
      FractionBox["1", 
       SuperscriptBox["g2", "8"]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["2135475", 
          RowBox[{"8388608", " ", 
           SuperscriptBox["\[Pi]", "8"]}]]}], "+", 
        FractionBox[
         RowBox[{"222525", " ", 
          RowBox[{"Log", "[", "2", "]"}]}], 
         RowBox[{"262144", " ", 
          SuperscriptBox["\[Pi]", "8"]}]], "-", 
        FractionBox[
         RowBox[{"20205", " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "2", "]"}], "2"]}], 
         RowBox[{"32768", " ", 
          SuperscriptBox["\[Pi]", "8"]}]], "+", 
        FractionBox[
         RowBox[{"1290825", " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}], 
         RowBox[{"4194304", " ", 
          SuperscriptBox["\[Pi]", "8"]}]], "-", 
        FractionBox[
         RowBox[{"22185", " ", 
          RowBox[{"Log", "[", "2", "]"}], " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}], 
         RowBox[{"32768", " ", 
          SuperscriptBox["\[Pi]", "8"]}]], "+", 
        FractionBox[
         RowBox[{"3015", " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}], 
         RowBox[{"8192", " ", 
          SuperscriptBox["\[Pi]", "8"]}]], "-", 
        FractionBox[
         RowBox[{"218295", " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "3", "]"}], "2"]}], 
         RowBox[{"2097152", " ", 
          SuperscriptBox["\[Pi]", "8"]}]], "+", 
        FractionBox[
         RowBox[{"2295", " ", 
          RowBox[{"Log", "[", "2", "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "3", "]"}], "2"]}], 
         RowBox[{"16384", " ", 
          SuperscriptBox["\[Pi]", "8"]}]], "+", 
        FractionBox[
         RowBox[{"3321675", " ", 
          RowBox[{"Zeta", "[", "5", "]"}]}], 
         RowBox[{"16777216", " ", 
          SuperscriptBox["\[Pi]", "8"]}]], "-", 
        FractionBox[
         RowBox[{"89775", " ", 
          RowBox[{"Log", "[", "2", "]"}], " ", 
          RowBox[{"Zeta", "[", "5", "]"}]}], 
         RowBox[{"262144", " ", 
          SuperscriptBox["\[Pi]", "8"]}]], "+", 
        FractionBox[
         RowBox[{"4725", " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
          RowBox[{"Zeta", "[", "5", "]"}]}], 
         RowBox[{"32768", " ", 
          SuperscriptBox["\[Pi]", "8"]}]], "+", 
        FractionBox[
         RowBox[{"4465125", " ", 
          RowBox[{"Zeta", "[", "7", "]"}]}], 
         RowBox[{"67108864", " ", 
          SuperscriptBox["\[Pi]", "8"]}]]}], ")"}]}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "g2"], "]"}], "9"],
      SeriesData[$CellContext`g2, 
       DirectedInfinity[1], {}, 0, 9, 1],
      Editable->False]}],
    SeriesData[$CellContext`g2, 
     DirectedInfinity[1], {
     1, Rational[1, 4]/Pi + (4/Pi) Log[2], 
      Rational[-3, 16] Pi^(-2) + (2 Pi^(-2)) Log[2] + (4 Pi^(-2)) Log[2]^2, 
      Rational[21, 256] Pi^(-3) + (Rational[-3, 4] Pi^(-3)) 
       Log[2] + (3 Pi^(-3)) Log[2]^2, 
      Rational[-105, 2048] Pi^(-4) + (Rational[15, 64] Pi^(-4)) 
       Log[2] + (Rational[-3, 8] Pi^(-4)) 
       Log[2]^2 + (Rational[45, 1024] Pi^(-4)) Zeta[3], 
      Rational[15, 256] Pi^(-5) + (Rational[-15, 64] Pi^(-5)) 
       Log[2] + (Rational[15, 64] Pi^(-5)) 
       Log[2]^2 + (Rational[-135, 2048] Pi^(-5)) 
       Zeta[3] + ((Rational[45, 256] Pi^(-5)) Log[2]) Zeta[3], 
      Rational[-10755, 131072] Pi^(-6) + (Rational[315, 1024] Pi^(-6)) 
       Log[2] + (Rational[-135, 512] Pi^(-6)) 
       Log[2]^2 + (Rational[765, 8192] Pi^(-6)) 
       Zeta[3] + ((Rational[-495, 2048] Pi^(-6)) Log[2]) 
       Zeta[3] + ((Rational[45, 256] Pi^(-6)) Log[2]^2) 
       Zeta[3] + (Rational[4725, 131072] Pi^(-6)) Zeta[5], 
      Rational[141345, 1048576] Pi^(-7) + (Rational[-15615, 32768] Pi^(-7)) 
       Log[2] + (Rational[765, 2048] Pi^(-7)) 
       Log[2]^2 + (Rational[-41355, 262144] Pi^(-7)) 
       Zeta[3] + ((Rational[3015, 8192] Pi^(-7)) Log[2]) 
       Zeta[3] + ((Rational[-225, 1024] Pi^(-7)) Log[2]^2) 
       Zeta[3] + (Rational[2295, 65536] Pi^(-7)) 
       Zeta[3]^2 + (Rational[-23625, 262144] Pi^(-7)) 
       Zeta[5] + ((Rational[4725, 32768] Pi^(-7)) Log[2]) Zeta[5], 
      Rational[-2135475, 8388608] 
       Pi^(-8) + (Rational[222525, 262144] Pi^(-8)) 
       Log[2] + (Rational[-20205, 32768] Pi^(-8)) 
       Log[2]^2 + (Rational[1290825, 4194304] Pi^(-8)) 
       Zeta[3] + ((Rational[-22185, 32768] Pi^(-8)) Log[2]) 
       Zeta[3] + ((Rational[3015, 8192] Pi^(-8)) Log[2]^2) 
       Zeta[3] + (Rational[-218295, 2097152] Pi^(-8)) 
       Zeta[3]^2 + ((Rational[2295, 16384] Pi^(-8)) Log[2]) 
       Zeta[3]^2 + (Rational[3321675, 16777216] Pi^(-8)) 
       Zeta[5] + ((Rational[-89775, 262144] Pi^(-8)) Log[2]) 
       Zeta[5] + ((Rational[4725, 32768] Pi^(-8)) Log[2]^2) 
       Zeta[5] + (Rational[4465125, 67108864] Pi^(-8)) Zeta[7]}, 0, 9, 1],
    Editable->False]}], ";"}]], "Input",
 CellChangeTimes->{{3.919844670111389*^9, 3.919844683803825*^9}, {
  3.919844788130423*^9, 3.919844789273075*^9}, {3.919845942304225*^9, 
  3.919845944436618*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"612027c8-c7c9-4968-bea6-2cc24842ed93"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1288, 912},
WindowMargins->{{Automatic, 212}, {Automatic, 201}},
FrontEndVersion->"13.0 for Mac OS X x86 (64-bit) (February 4, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"30d5461a-1e87-4711-a7d6-8eb1a85b331f"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 281, 6, 54, "Subsection",ExpressionUUID->"4558e2f2-94e9-42e3-a95b-fc6f5338f736"],
Cell[864, 30, 1118, 29, 51, "Input",ExpressionUUID->"c8798d7c-e35b-40ac-8837-5f8c7db6afc5"],
Cell[1985, 61, 930, 23, 33, "Input",ExpressionUUID->"4cd52d37-130f-40ba-a5b6-b8a1f77d0dd2"],
Cell[2918, 86, 281, 5, 30, "Input",ExpressionUUID->"059ecb62-5311-43b8-8b85-b873bdcb8697"],
Cell[CellGroupData[{
Cell[3224, 95, 163, 3, 45, "Subsubsection",ExpressionUUID->"b2deac78-53dd-47e7-a607-18bdcf7214a9"],
Cell[3390, 100, 759, 20, 48, "Input",ExpressionUUID->"f36ab911-5b95-4e0e-93a8-9a9f507655c1"],
Cell[CellGroupData[{
Cell[4174, 124, 267, 6, 30, "Input",ExpressionUUID->"0a665558-d4c1-45ae-b3c3-7c97468ecb27"],
Cell[4444, 132, 795, 22, 54, "Output",ExpressionUUID->"19b8adbd-9ba8-47e7-8573-33b105d54796"]
}, Open  ]],
Cell[5254, 157, 319, 6, 30, "Input",ExpressionUUID->"372340a1-edd5-4a6e-9cfb-2e129ff44568"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5610, 168, 173, 3, 45, "Subsubsection",ExpressionUUID->"7ff7c096-f353-4658-965f-9d3bae679f9e"],
Cell[5786, 173, 5088, 148, 216, "Input",ExpressionUUID->"3a543e3e-5ae6-4934-8705-30a02b7c4fc7"],
Cell[10877, 323, 10238, 282, 343, "Input",ExpressionUUID->"d7a4b9f1-6ab7-4855-8c38-c970e2d6d19e"],
Cell[21118, 607, 8730, 236, 249, "Input",ExpressionUUID->"c0bcc18c-20ac-4396-9326-0ffbc4197a45"],
Cell[29851, 845, 11567, 314, 350, "Input",ExpressionUUID->"612027c8-c7c9-4968-bea6-2cc24842ed93"]
}, Open  ]]
}, Open  ]]
}
]
*)


